The gravitational wave strain in the characteristic formalism of numerical relativity

The extraction of the gravitational wave signal, within the context of a characteristic numerical evolution is revisited. A formula for the gravitational wave strain is developed and tested, and is made publicly available as part of the PITT code within the Einstein Toolkit. Using the new strain formula, we show that artificial non-linear drifts inherent in time integrated waveforms can be reduced for the case of a binary black hole merger configuration. For the test case of a rapidly spinning stellar core collapse model, however, we find that the drift must have different roots.

==> figs/h_A3B3G3.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 10  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.0005, 0.00032, 0.00015, 0.00015])

Rex = [1000.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r1000-A3B3G3_r2/r1000-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []

for ii in range(0, len(Rex)):
    psi4[ii] = psi4[ii].Restrict(Rex[ii]+cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.6)
    h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    h_psi4[ii].f = -h_psi4[ii].f.real
    h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    h_psi4_cgs[ii].x *= 1000
    h_psi4_cgs[ii].dx *= 1000
    h_psi4_cgs[ii].f *= -sY20*2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r1000-A3B3G3_r2/r1000-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
strain.append(WaveFunction([],[]))
strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
strain.append(WaveFunction([],[]))
strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(Rex_strain[ii]+cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.6)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(StrainToCGS(h_strain[ii], mass))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    h_strain_cgs[ii].x *= 1000
    h_strain_cgs[ii].dx *= 1000
    h_strain_cgs[ii].f *= sY20
    h_strain_cgs[ii].f += offset[ii]





# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)



# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)
h1000_psi4, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'g--')
h1000_strain, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f, 'b-')
h2500_strain, = ax[0].plot(h_strain_cgs[1].x, h_strain_cgs[1].f, 'r-')
h3500_strain, = ax[0].plot(h_strain_cgs[2].x, h_strain_cgs[2].f, 'k-')
#h_M1G1, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'b--')
#h_M2G1, = ax[0].plot(h_psi4_cgs[1].x, h_psi4_cgs[1].f, 'r-.')


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h1000_psi4, h1000_strain, h2500_strain, h3500_strain],
          [r'$R_\Gamma=1000\, M_\odot$ from $\Psi_4$',
           r'$R_\Gamma=1000\, M_\odot$',
           r'$R_\Gamma=2500\, M_\odot$',
           r'$R_\Gamma=3500\, M_\odot$'
           ],
          loc=(0.05,0.1), ncol=1, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(12, 410, "CC", fontsize=28)



# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{+,e}$ [cm]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [ms]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-500, 500)

ax[0].set_xlim(-50.0, 20.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_A3B3G3.pdf')
plt.show()



==> figs/h_A3B3G3_comp.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    #trange=[11000,15000]
    trange=[10000,15235]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    DF.f -= 4.5e-8
    return DF


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 10  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.0005, 0.00032, 0.00015, 0.00015])

Rex = [2500.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []



for ii in range(0, len(Rex)):
    psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.6)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    h_psi4.append(DF1int.IntegrateFunction())
    h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #DF1int = shiftToZero(DF1int)
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7)
    h_psi4_cgs[ii].x *= 1000
    h_psi4_cgs[ii].dx *= 1000
    h_psi4_cgs[ii].f *= sY20*2
    h_psi4_cgs[ii].f += 3931-2*459.3-2531 + 84


for ii in range(1, len(Rex)+1):
    h_psi4.append(GethFromPsi4(psi4[ii-1], f0[ii-1]))
    h_psi4[ii].f = -h_psi4[ii].f.real
    h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    h_psi4_cgs[ii].x *= 1000
    h_psi4_cgs[ii].dx *= 1000
    h_psi4_cgs[ii].f *= -sY20*2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r1000-A3B3G3_r2/r1000-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
strain.append(WaveFunction([],[]))
strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
strain.append(WaveFunction([],[]))
strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(Rex_strain[ii]+cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.6)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(StrainToCGS(h_strain[ii], mass))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    h_strain_cgs[ii].x *= 1000
    h_strain_cgs[ii].dx *= 1000
    h_strain_cgs[ii].f *= sY20
    h_strain_cgs[ii].f += offset[ii]





# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)



# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)
h2500_psi4, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'r-')
h2500_psi4_FFI, = ax[0].plot(h_psi4_cgs[1].x, h_psi4_cgs[1].f, 'r:')
#h1000_strain, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f, 'b-')
h2500_strain, = ax[0].plot(h_strain_cgs[1].x, h_strain_cgs[1].f, 'b-')
#h3500_strain, = ax[0].plot(h_strain_cgs[2].x, h_strain_cgs[2].f, 'k-')
#h_M1G1, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'b--')
#h_M2G1, = ax[0].plot(h_psi4_cgs[1].x, h_psi4_cgs[1].f, 'r-.')


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h2500_psi4, h2500_psi4_FFI, h2500_strain],
          [r'$h_{+,e}^{\psi_4}$',
           r'$h_{+,e}^{\psi_4}$ (FFI)',
           r'$h_{+,e}$'
           ],
          loc=(0.05,0.1), ncol=1, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-48, 280, "CC", fontsize=28)



# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{+,e}$ [cm]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [ms]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-500, 350)

ax[0].set_xlim(-50.0, 14.5)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_A3B3G3_comp.pdf')
plt.show()



==> figs/h_A3B3G3_comp_zoom.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    #trange=[11000,15000]
    trange=[10000,15235]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    DF.f -= 4.5e-8
    return DF


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 10  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.0005, 0.00032, 0.00015, 0.00015])

Rex = [2500.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []



for ii in range(0, len(Rex)):
    psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.6)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    h_psi4.append(DF1int.IntegrateFunction())
    h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #DF1int = shiftToZero(DF1int)
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7)
    h_psi4_cgs[ii].x *= 1000
    h_psi4_cgs[ii].dx *= 1000
    h_psi4_cgs[ii].f *= sY20*2
    h_psi4_cgs[ii].f += 3931-2*459.3-2531 +84#+28.1


for ii in range(1, len(Rex)+1):
    h_psi4.append(GethFromPsi4(psi4[ii-1], f0[ii-1]))
    h_psi4[ii].f = -h_psi4[ii].f.real
    h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    h_psi4_cgs[ii].x *= 1000
    h_psi4_cgs[ii].dx *= 1000
    h_psi4_cgs[ii].f *= -sY20*2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r1000-A3B3G3_r2/r1000-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
strain.append(WaveFunction([],[]))
strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
strain.append(WaveFunction([],[]))
strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(Rex_strain[ii]+cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.6)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(StrainToCGS(h_strain[ii], mass))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    h_strain_cgs[ii].x *= 1000
    h_strain_cgs[ii].dx *= 1000
    h_strain_cgs[ii].f *= sY20
    h_strain_cgs[ii].f += offset[ii]





# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)



# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)
h2500_psi4, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'r-')
h2500_psi4_FFI, = ax[0].plot(h_psi4_cgs[1].x, h_psi4_cgs[1].f, 'r:')
#h1000_strain, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f, 'b-')
h2500_strain, = ax[0].plot(h_strain_cgs[1].x, h_strain_cgs[1].f, 'b-')
#h3500_strain, = ax[0].plot(h_strain_cgs[2].x, h_strain_cgs[2].f, 'k-')
#h_M1G1, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'b--')
#h_M2G1, = ax[0].plot(h_psi4_cgs[1].x, h_psi4_cgs[1].f, 'r-.')


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h2500_psi4, h2500_psi4_FFI, h2500_strain],
          [r'$h_{+,e}^{\psi_4}$',
           r'$h_{+,e}^{\psi_4}$ (FFI)',
           r'$h_{+,e}$'
           ],
          loc=(0.05,0.1), ncol=1, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-9, 180, "CC", fontsize=28)



# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{+,e}$ [cm]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [ms]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-500, 250)

ax[0].set_xlim(-10.0, 14.5)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_A3B3G3_comp_zoom.pdf')
plt.show()



==> figs/h_A3B3G3_timeInt.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    trange=[12000,13000]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    return DF


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 10  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.0005, 0.00032, 0.00015, 0.00015])

Rex = [1000.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r1000-A3B3G3_r2/r1000-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []



for ii in range(0, len(Rex)):
    psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.6)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    h_psi4.append(DF1int.IntegrateFunction())
    h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #DF1int = shiftToZero(DF1int)
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7)
    h_psi4_cgs[ii].x *= 1000
    h_psi4_cgs[ii].dx *= 1000
    h_psi4_cgs[ii].f *= sY20*2
    h_psi4_cgs[ii].f += 3931-459.3


strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r1000-A3B3G3_r2/r1000-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
strain.append(WaveFunction([],[]))
strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
strain.append(WaveFunction([],[]))
strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(Rex_strain[ii]+cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.6)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(StrainToCGS(h_strain[ii], mass))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    h_strain_cgs[ii].x *= 1000
    h_strain_cgs[ii].dx *= 1000
    h_strain_cgs[ii].f *= sY20
    h_strain_cgs[ii].f += offset[ii]





# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)



# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)
h1000_psi4, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'g--')
h1000_strain, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f, 'b-')
h2500_strain, = ax[0].plot(h_strain_cgs[1].x, h_strain_cgs[1].f, 'r-')
h3500_strain, = ax[0].plot(h_strain_cgs[2].x, h_strain_cgs[2].f, 'k-')
#h_M1G1, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'b--')
#h_M2G1, = ax[0].plot(h_psi4_cgs[1].x, h_psi4_cgs[1].f, 'r-.')


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h1000_psi4, h1000_strain, h2500_strain, h3500_strain],
          [r'$R_\Gamma=1000\, M_\odot$ from $\Psi_4$',
           r'$R_\Gamma=1000\, M_\odot$',
           r'$R_\Gamma=2500\, M_\odot$',
           r'$R_\Gamma=3500\, M_\odot$'
           ],
          loc=(0.05,0.1), ncol=1, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(12, 410, "CC", fontsize=28)



# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{+,e}$ [cm]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [ms]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-500, 500)

ax[0].set_xlim(-50.0, 20.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_A3B3G3_timeInt.pdf')
plt.show()



==> figs/h_A3B3G3_zoom.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 10  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.0005, 0.00032, 0.00015, 0.00015])

Rex = [1000.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r1000-A3B3G3_r2/r1000-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []

for ii in range(0, len(Rex)):
    psi4[ii] = psi4[ii].Restrict(Rex[ii]+cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.6)
    h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    h_psi4[ii].f = -h_psi4[ii].f.real
    h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    h_psi4_cgs[ii].x *= 1000
    h_psi4_cgs[ii].dx *= 1000
    h_psi4_cgs[ii].f *= -sY20*2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r1000-A3B3G3_r2/r1000-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
strain.append(WaveFunction([],[]))
strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
strain.append(WaveFunction([],[]))
strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(Rex_strain[ii]+cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.6)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(StrainToCGS(h_strain[ii], mass))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    h_strain_cgs[ii].x *= 1000
    h_strain_cgs[ii].dx *= 1000
    h_strain_cgs[ii].f *= sY20
    h_strain_cgs[ii].f += offset[ii]





# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)



# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)
h1000_psi4, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'g--')
h1000_strain, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f, 'b-')
h2500_strain, = ax[0].plot(h_strain_cgs[1].x, h_strain_cgs[1].f, 'r-')
h3500_strain, = ax[0].plot(h_strain_cgs[2].x, h_strain_cgs[2].f, 'k-')
#h_M1G1, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'b--')
#h_M2G1, = ax[0].plot(h_psi4_cgs[1].x, h_psi4_cgs[1].f, 'r-.')


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h1000_psi4, h1000_strain, h2500_strain, h3500_strain],
          [r'$R_\Gamma=1000\, M_\odot$ from $\Psi_4$',
           r'$R_\Gamma=1000\, M_\odot$',
           r'$R_\Gamma=2500\, M_\odot$',
           r'$R_\Gamma=3500\, M_\odot$'
           ],
          loc=(0.45,0.1), ncol=1, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-7, 140, "CC (zoom)", fontsize=28)



# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{+,e}$ [cm]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [ms]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-500, 200)

ax[0].set_xlim(-8.0, 14.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_A3B3G3_zoom.pdf')
plt.show()



==> figs/h_d550.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    trange=[1650,1700]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    return DF


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 1  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.01, 0.00032, 0.00015, 0.00015])

Rex = [100.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r100-d550/r100-d550-h64-linStrain/output-0000.MERGED/Psi4_scri.L02Mp02.asc", 1,2,3)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []

for ii in range(0, len(Rex)):
    #psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.144)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    DF1int = DF1int.IntegrateFunction()
    #h_psi4_cgs.append(DF1int.IntegrateFunction())
    h_psi4_cgs.append(shiftToZero(DF1int))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-4)
    h_psi4_cgs[ii].f *= 2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r100-d550/r100-d550-h64-linStrain-linInertialFrame/output-0000.MERGED/linStrain_scri.L02Mp02.asc", 1,2,3)
strain.append(WaveFunction([],[]))
strain[1].Load(directory+"r250-d550/r250-d550-h64-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp02.asc", 1,2,3)
#strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
#strain.append(WaveFunction([],[]))
#strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [100.0, 250] #[1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.2)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(shiftToZero(h_strain[ii]))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-4) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    #h_strain_cgs[ii].f /= 2 #offset[ii]





# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)



# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)

h100_strain, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f, 'b-')
h250_strain, = ax[0].plot(h_strain_cgs[1].x, h_strain_cgs[1].f, 'r-')
h100_psi4, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'g--')
#h3500_strain, = ax[0].plot(h_strain_cgs[2].x, h_strain_cgs[2].f, 'k-')
#h_M1G1, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'b--')
#h_M2G1, = ax[0].plot(h_psi4_cgs[1].x, h_psi4_cgs[1].f, 'r-.')


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h100_psi4, h100_strain, h250_strain],
          [r'$R_\Gamma=100\, M$ from $\Psi_4$',
           r'$R_\Gamma=100\, M$',
           r'$R_\Gamma=250\, M$'
           ],
          loc=(0.05,0.05), ncol=1, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-1350, 0.37, "BBH", fontsize=28)



# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{22}$ [M]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [M]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-0.44, 0.44)

ax[0].set_xlim(-1400.0, 150.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_d550.pdf')
plt.show()



==> figs/h_d550_22.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    trange=[1650,1700]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    return DF


def compute_phase_amp_diff_merger(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-20, 20]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 0.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-4

    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
    #print adiffR
    #print amp1
    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    pdiff  = phase1-phase2
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()



def compute_phase_amp_diff_inspiral(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-1100, 800]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 20.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-3

    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    pdiff  = phase1-phase2
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 1  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.01, 0.00032, 0.00015, 0.00015])

Rex = [100.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r100-d550/r100-d550-h64-linStrain/output-0000.MERGED/Psi4_scri.L02Mp02.asc", 1,2,3)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []

for ii in range(0, len(Rex)):
    #psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.144)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    DF1int = DF1int.IntegrateFunction()
    #h_psi4_cgs.append(DF1int.IntegrateFunction())
    h_psi4_cgs.append(shiftToZero(DF1int))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-4)
    h_psi4_cgs[ii].f *= 2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r100-d550/r100-d550-h64-linStrain-linInertialFrame/output-0000.MERGED/linStrain_scri.L02Mp02.asc", 1,2,3)
#strain.append(WaveFunction([],[]))
#strain[1].Load(directory+"r250-d550/r250-d550-h64-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp02.asc", 1,2,3)
#strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
#strain.append(WaveFunction([],[]))
#strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [100.0] #, 250] #[1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.144)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(shiftToZero(h_strain[ii]))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-4) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    #h_strain_cgs[ii].f /= 2 #offset[ii]

# a tiny correction
h_strain_cgs[0].f.real += 8e-6

# compute differences in strain
print "Merger:"
compute_phase_amp_diff_merger(h_strain_cgs[0], h_psi4_cgs[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(h_strain_cgs[0], h_psi4_cgs[0])

# compute differences in psi4
print "Psi4:"
print "Merger:"
psi4[0].x -= psi4[0].FindAbsMaxInterpolated(1e-5)
psi4[0].f *= 2
psi4_strain = h_strain_cgs[0].SecondDerivative(4)
psi4_strain.x -= psi4_strain.FindAbsMaxInterpolated(1e-5)
compute_phase_amp_diff_merger(psi4_strain, psi4[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(psi4_strain, psi4[0])


# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)

rect_inset = [left+0.2, bottom+0.65, width*0.44, height*0.15]
ax_inset = fig.add_axes(rect_inset)

#ax[0].plot(psi4_strain.x, psi4_strain.f.real, 'b-', linewidth=2)
#ax[0].plot(psi4[0].x, psi4[0].f.real, 'r-', linewidth=2)

# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)

h100_strainR, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax[0].plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax[0].plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


h100_strainR, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax_inset.plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax_inset.plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h100_psi4R, h100_psi4I, h100_psi4A,
              h100_strainR, h100_strainI, h100_strainA], #, h250_strain],
          [r'$h_+^{\psi_4}$',
           r'$h_\times^{\psi_4}$',
           r'$|h^{\psi_4}|$',
           r'$h_+$',
           r'$h_\times$',
           r'$|h|$'],
          loc=(0.05,0.05), ncol=2, columnspacing=0.8, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-1350, 0.37, "BBH", fontsize=28)
ax[0].text(-600, -0.37, "$(\ell,m)=(2,2)$", fontsize=28)


# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{22}$ [M]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [M]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-0.499, 0.44)
ax[0].set_xlim(-1400.0, 150.0)

ax_inset.set_ylim(0.12, 0.16)
ax_inset.set_xlim(-1400.0, -400.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))

ax_inset.xaxis.set_major_locator(mticker.MaxNLocator(3))
ax_inset.xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax_inset.yaxis.set_major_locator(mticker.MaxNLocator(2))
ax_inset.yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_d550_22.pdf')
plt.show()



==> figs/h_d550_44.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    trange=[1650,1700]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    return DF


def compute_phase_amp_diff(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-20, 20]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 0.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-3
    
    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
#    print adiffR
#    print amp1

    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    pdiff  = phase1-phase2
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()


def compute_phase_amp_diff_inspiral(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-1100, 800]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 20.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-3

    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    phase2.f += dphi
    
    pdiff  = phase1-(phase2)
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 1  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.01, 0.00032, 0.00015, 0.00015])

Rex = [100.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r100-d550/r100-d550-h64-linStrain/output-0000.MERGED/Psi4_scri.L04Mp04.asc", 1,2,3)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []

for ii in range(0, len(Rex)):
    #psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.144)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    DF1int = DF1int.IntegrateFunction()
    #h_psi4_cgs.append(DF1int.IntegrateFunction())
    h_psi4_cgs.append(shiftToZero(DF1int))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-4)
    h_psi4_cgs[ii].f *= 2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r100-d550/r100-d550-h64-linStrain-linInertialFrame/output-0000.MERGED/linStrain_scri.L04Mp04.asc", 1,2,3)
#strain.append(WaveFunction([],[]))
#strain[1].Load(directory+"r250-d550/r250-d550-h64-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp02.asc", 1,2,3)
#strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
#strain.append(WaveFunction([],[]))
#strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [100.0] #, 250] #[1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.144)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(shiftToZero(h_strain[ii]))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-4) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    #h_strain_cgs[ii].f /= 2 #offset[ii]


print "Merger:"
compute_phase_amp_diff(h_strain_cgs[0], h_psi4_cgs[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(h_strain_cgs[0], h_psi4_cgs[0])


# compute differences in psi4
print "Psi4:"
print "Merger:"
psi4[0].x -= psi4[0].FindAbsMaxInterpolated(1e-5)
psi4[0].f *= 2
psi4_strain = h_strain_cgs[0].SecondDerivative(4)
psi4_strain.x -= psi4_strain.FindAbsMaxInterpolated(1e-5)
compute_phase_amp_diff(psi4_strain, psi4[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(psi4_strain, psi4[0])


# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)

rect_inset = [left+0.2, bottom+0.6, width*0.44, height*0.15]
ax_inset = fig.add_axes(rect_inset)


#ax[0].plot(psi4_strain.x, psi4_strain.f.real, 'b-', linewidth=2)
#ax[0].plot(psi4[0].x, psi4[0].f.real, 'r-', linewidth=2)


# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)

h100_strainR, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax[0].plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax[0].plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


h100_strainR, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax_inset.plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax_inset.plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h100_psi4R, h100_psi4I, h100_psi4A,
              h100_strainR, h100_strainI, h100_strainA], #, h250_strain],
          [r'$h_+^{\psi_4}$',
           r'$h_\times^{\psi_4}$',
           r'$|h^{\psi_4}|$',
           r'$h_+$',
           r'$h_\times$',
           r'$|h|$'],
          loc=(0.05,0.05), ncol=2, columnspacing=0.8, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-1350, 0.02, "BBH", fontsize=28)
ax[0].text(-600, -0.02, "$(\ell,m)=(4,4)$", fontsize=28)


# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{44}$ [M]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [M]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-0.024, 0.024)
ax[0].set_xlim(-1400.0, 150.0)

ax_inset.set_ylim(0.001, 0.0059)
ax_inset.set_xlim(-1400.0, -600.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))

ax_inset.xaxis.set_major_locator(mticker.MaxNLocator(3))
ax_inset.xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax_inset.yaxis.set_major_locator(mticker.MaxNLocator(2))
ax_inset.yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_d550_44.pdf')
plt.show()



==> figs/h_d550_l4m4.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    trange=[1650,1700]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    return DF


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 1  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.01, 0.00032, 0.00015, 0.00015])

Rex = [100.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r100-d550/r100-d550-h64-linStrain/output-0000.MERGED/Psi4_scri.L04Mp04.asc", 1,2,3)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []

for ii in range(0, len(Rex)):
    #psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.144)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    h_psi4_cgs.append(DF1int.IntegrateFunction())
    #DF1int = shiftToZero(DF1int)
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-4)
    h_psi4_cgs[ii].f *= 2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r100-d550/r100-d550-h64-linStrain-linInertialFrame/output-0000.MERGED/linStrain_scri.L04Mp04.asc", 1,2,3)
strain.append(WaveFunction([],[]))
strain[1].Load(directory+"r250-d550/r250-d550-h64-linStrain-linInertialFrame/output-0000/linStrain_scri.L04Mp04.asc", 1,2,3)
#strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
#strain.append(WaveFunction([],[]))
#strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [100.0, 250] #[1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.2)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(h_strain[ii])
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-4) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    #h_strain_cgs[ii].f /= 2 #offset[ii]




# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)



# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)


h100_strain, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f, 'b-')
h250_strain, = ax[0].plot(h_strain_cgs[1].x, h_strain_cgs[1].f, 'r-')
h100_psi4, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'g--', linewidth=2)

#h3500_strain, = ax[0].plot(h_strain_cgs[2].x, h_strain_cgs[2].f, 'k-')
#h_M1G1, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f, 'b--')
#h_M2G1, = ax[0].plot(h_psi4_cgs[1].x, h_psi4_cgs[1].f, 'r-.')


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h100_psi4, h100_strain, h250_strain],
          [r'$R_\Gamma=100\, M$ from $\Psi_4$',
           r'$R_\Gamma=100\, M$',
           r'$R_\Gamma=250\, M$'
           ],
          loc=(0.05,0.05), ncol=1, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-1350, 0.02, "BBH $(\ell,m)=(4,4)$", fontsize=28)



# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{44}$ [M]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [M]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-0.024, 0.024)

ax[0].set_xlim(-1400.0, 150.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_d550_l4m4.pdf')
plt.show()



==> figs/h_d600-q4_22.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    trange=[3650,3700]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    return DF


def compute_phase_amp_diff_merger(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-20, 20]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 0.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-4

    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
    #print adiffR
    #print amp1
    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    pdiff  = phase1-phase2
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()



def compute_phase_amp_diff_inspiral(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-1100, 800]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 20.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-3

    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    pdiff  = phase1-phase2
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 1  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.01, 0.00032, 0.00015, 0.00015])

Rex = [100.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r100-d600-q4/r100-d600-q4-h80-linStrain-linIntertialFrame_initialJ_vanishing_J_scri/output-0000.MERGED/Psi4_scri.L02Mp02.asc", 1,2,3)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []

for ii in range(0, len(Rex)):
    #psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.144)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    DF1int = DF1int.IntegrateFunction()
    #h_psi4_cgs.append(DF1int.IntegrateFunction())
    h_psi4_cgs.append(shiftToZero(DF1int))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-4)
    h_psi4_cgs[ii].f *= 2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r100-d600-q4/r100-d600-q4-h80-linStrain-linIntertialFrame_initialJ_vanishing_J_scri/output-0000.MERGED/linStrain_scri.L02Mp02.asc", 1,2,3)
#strain.append(WaveFunction([],[]))
#strain[1].Load(directory+"r250-d550/r250-d550-h64-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp02.asc", 1,2,3)
#strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
#strain.append(WaveFunction([],[]))
#strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [100.0] #, 250] #[1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.144)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(shiftToZero(h_strain[ii]))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-4) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    #h_strain_cgs[ii].f /= 2 #offset[ii]

# a tiny correction
h_strain_cgs[0].f.real += 8e-6

# compute differences in strain
print "Merger:"
#compute_phase_amp_diff_merger(h_strain_cgs[0], h_psi4_cgs[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(h_strain_cgs[0], h_psi4_cgs[0])

# compute differences in psi4
print "Psi4:"
print "Merger:"
psi4[0].x -= psi4[0].FindAbsMaxInterpolated(1e-5)
psi4[0].f *= 2
psi4_strain = h_strain_cgs[0].SecondDerivative(4)
psi4_strain.x -= psi4_strain.FindAbsMaxInterpolated(1e-5)
#compute_phase_amp_diff_merger(psi4_strain, psi4[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(psi4_strain, psi4[0])


# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)

rect_inset = [left+0.2, bottom+0.60, width*0.44, height*0.15]
ax_inset = fig.add_axes(rect_inset)

#ax[0].plot(psi4_strain.x, psi4_strain.f.real, 'b-', linewidth=2)
#ax[0].plot(psi4[0].x, psi4[0].f.real, 'r-', linewidth=2)

# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)

h100_strainR, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax[0].plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax[0].plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


h100_strainR, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax_inset.plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax_inset.plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h100_psi4R, h100_psi4I, h100_psi4A,
              h100_strainR, h100_strainI, h100_strainA], #, h250_strain],
          [r'$h_+^{\psi_4}$',
           r'$h_\times^{\psi_4}$',
           r'$|h^{\psi_4}|$',
           r'$h_+$',
           r'$h_\times$',
           r'$|h|$'],
          loc=(0.05,0.05), ncol=2, columnspacing=0.8, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-3350, 0.37, "BBH $q=4$", fontsize=28)
ax[0].text(-1800, -0.37, "$(\ell,m)=(2,2)$", fontsize=28)


# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{22}$ [M]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [M]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-0.499, 0.44)
ax[0].set_xlim(-3400.0, 150.0)

ax_inset.set_ylim(0.04, 0.12)
ax_inset.set_xlim(-3400.0, -2300.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))

ax_inset.xaxis.set_major_locator(mticker.MaxNLocator(3))
ax_inset.xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax_inset.yaxis.set_major_locator(mticker.MaxNLocator(2))
ax_inset.yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_d600-q4_22.pdf')
plt.show()



==> figs/h_d600-q4_44.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    trange=[3650,3700]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    return DF


def compute_phase_amp_diff(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-20, 20]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 0.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-3
    
    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
#    print adiffR
#    print amp1

    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    pdiff  = phase1-phase2
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()


def compute_phase_amp_diff_inspiral(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-1100, 800]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 20.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-3

    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    phase2.f += dphi
    
    pdiff  = phase1-(phase2)
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 1  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.01, 0.00032, 0.00015, 0.00015])

Rex = [100.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r100-d600-q4/r100-d600-q4-h80-linStrain-linIntertialFrame_initialJ_vanishing_J_scri/output-0000.MERGED/Psi4_scri.L04Mp04.asc", 1,2,3)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []

for ii in range(0, len(Rex)):
    #psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.144)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    DF1int = DF1int.IntegrateFunction()
    #h_psi4_cgs.append(DF1int.IntegrateFunction())
    h_psi4_cgs.append(shiftToZero(DF1int))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-4)
    h_psi4_cgs[ii].f *= 2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r100-d600-q4/r100-d600-q4-h80-linStrain-linIntertialFrame_initialJ_vanishing_J_scri/output-0000.MERGED/linStrain_scri.L04Mp04.asc", 1,2,3)
#strain.append(WaveFunction([],[]))
#strain[1].Load(directory+"r250-d550/r250-d550-h64-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp02.asc", 1,2,3)
#strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
#strain.append(WaveFunction([],[]))
#strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [100.0] #, 250] #[1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.144)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(shiftToZero(h_strain[ii]))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-4) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    #h_strain_cgs[ii].f /= 2 #offset[ii]


print "Merger:"
#compute_phase_amp_diff(h_strain_cgs[0], h_psi4_cgs[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(h_strain_cgs[0], h_psi4_cgs[0])


# compute differences in psi4
print "Psi4:"
print "Merger:"
psi4[0].x -= psi4[0].FindAbsMaxInterpolated(1e-5)
psi4[0].f *= 2
psi4_strain = h_strain_cgs[0].SecondDerivative(4)
psi4_strain.x -= psi4_strain.FindAbsMaxInterpolated(1e-5)
#compute_phase_amp_diff(psi4_strain, psi4[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(psi4_strain, psi4[0])


# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)

rect_inset = [left+0.2, bottom+0.55, width*0.44, height*0.15]
ax_inset = fig.add_axes(rect_inset)


#ax[0].plot(psi4_strain.x, psi4_strain.f.real, 'b-', linewidth=2)
#ax[0].plot(psi4[0].x, psi4[0].f.real, 'r-', linewidth=2)


# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)

h100_strainR, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax[0].plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax[0].plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


h100_strainR, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax_inset.plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax_inset.plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h100_psi4R, h100_psi4I, h100_psi4A,
              h100_strainR, h100_strainI, h100_strainA], #, h250_strain],
          [r'$h_+^{\psi_4}$',
           r'$h_\times^{\psi_4}$',
           r'$|h^{\psi_4}|$',
           r'$h_+$',
           r'$h_\times$',
           r'$|h|$'],
          loc=(0.05,0.05), ncol=2, columnspacing=0.8, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-3350, 0.02, "BBH $q=4$", fontsize=28)
ax[0].text(-1800, -0.02, "$(\ell,m)=(4,4)$", fontsize=28)


# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{44}$ [M]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [M]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-0.024, 0.024)
ax[0].set_xlim(-3400.0, 150.0)

ax_inset.set_ylim(0.001, 0.0059)
ax_inset.set_xlim(-3400.0, -2600.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))

ax_inset.xaxis.set_major_locator(mticker.MaxNLocator(3))
ax_inset.xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax_inset.yaxis.set_major_locator(mticker.MaxNLocator(2))
ax_inset.yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_d600-q4_44.pdf')
plt.show()



==> figs/h_q1_0.8_-0.4_22.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    trange=[2750,2900]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    return DF


def compute_phase_amp_diff_merger(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-20, 20]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 0.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-4

    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
    #print adiffR
    #print amp1
    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    pdiff  = phase1-phase2
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()



def compute_phase_amp_diff_inspiral(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-1100, 800]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 20.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-3

    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    pdiff  = phase1-phase2
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 1  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.01, 0.00032, 0.00015, 0.00015])

Rex = [100.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r100-q1-0.8_-0.4/r100-q1._0.8_-0.4_D40D12.5-h64-g3-h64-linStrain-linIntertialFrame_initialJ_vanishing_J_scri/output-0000.MERGED/Psi4_scri.L02Mp02.asc", 1,2,3)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []

for ii in range(0, len(Rex)):
    #psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.144)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    DF1int = DF1int.IntegrateFunction()
    #h_psi4_cgs.append(DF1int.IntegrateFunction())
    h_psi4_cgs.append(shiftToZero(DF1int))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-4)
    h_psi4_cgs[ii].f *= 2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r100-q1-0.8_-0.4/r100-q1._0.8_-0.4_D40D12.5-h64-g3-h64-linStrain-linIntertialFrame_initialJ_vanishing_J_scri/output-0000.MERGED/linStrain_scri.L02Mp02.asc", 1,2,3)
#strain.append(WaveFunction([],[]))
#strain[1].Load(directory+"r250-d550/r250-d550-h64-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp02.asc", 1,2,3)
#strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
#strain.append(WaveFunction([],[]))
#strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [100.0] #, 250] #[1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.144)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(shiftToZero(h_strain[ii]))
    h_strain_cgs[ii].x += -h_strain_cgs[ii].FindAbsMaxInterpolated(1e-4) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    #h_strain_cgs[ii].f /= 2 #offset[ii]

# a tiny correction
h_strain_cgs[0].f.real += 8e-6

# compute differences in strain
print "Merger:"
#compute_phase_amp_diff_merger(h_strain_cgs[0], h_psi4_cgs[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(h_strain_cgs[0], h_psi4_cgs[0])

# compute differences in psi4
print "Psi4:"
print "Merger:"
psi4[0].x -= psi4[0].FindAbsMaxInterpolated(1e-5)
psi4[0].f *= 2
psi4_strain = h_strain_cgs[0].SecondDerivative(4)
psi4_strain.x -= psi4_strain.FindAbsMaxInterpolated(1e-5)
#compute_phase_amp_diff_merger(psi4_strain, psi4[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(psi4_strain, psi4[0])


# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)

rect_inset = [left+0.2, bottom+0.58, width*0.44, height*0.15]
ax_inset = fig.add_axes(rect_inset)

#ax[0].plot(psi4_strain.x, psi4_strain.f.real, 'b-', linewidth=2)
#ax[0].plot(psi4[0].x, psi4[0].f.real, 'r-', linewidth=2)

# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)

h100_strainR, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax[0].plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax[0].plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


h100_strainR, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax_inset.plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax_inset.plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h100_psi4R, h100_psi4I, h100_psi4A,
              h100_strainR, h100_strainI, h100_strainA], #, h250_strain],
          [r'$h_+^{\psi_4}$',
           r'$h_\times^{\psi_4}$',
           r'$|h^{\psi_4}|$',
           r'$h_+$',
           r'$h_\times$',
           r'$|h|$'],
          loc=(0.05,0.05), ncol=2, columnspacing=0.8, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-2450, 0.41, "BBH $(a_1,a_2)=(0.8,-0.4)$", fontsize=28)
ax[0].text(-1200, -0.37, "$(\ell,m)=(2,2)$", fontsize=28)


# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{22}$ [M]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [M]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-0.499, 0.499)
ax[0].set_xlim(-2550.0, 150.0)

ax_inset.set_ylim(0.08, 0.16)
ax_inset.set_xlim(-2550.0, -1500.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))

ax_inset.xaxis.set_major_locator(mticker.MaxNLocator(3))
ax_inset.xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax_inset.yaxis.set_major_locator(mticker.MaxNLocator(2))
ax_inset.yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_q1_0.8_-0.4_22.pdf')
plt.show()



==> figs/h_q1_0.8_-0.4_44.py <==
#/usr/bin/env python
from plot_defaults import *
from DiscreteFunction import *
from WaveFunction import *
from DataAnalysis import *
from RadiatedQuantities import *

#from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
#from matplotlib.ticker import LinearLocator, FixedLocator, FormatStrFormatter
#import matplotlib.pyplot as plt
#import numpy as np
from matplotlib.patches import Patch
#from pylab import *


def shiftToZero(DF):
    trange=[2750,2900]
    s = 0
    n = 0
    for ii in range(0, DF.Length()):
        if DF.x[ii] >= trange[0] and DF.x[ii] <= trange[1]:
            s += DF.f[ii]
            n += 1
    DF.f -= s/n
    return DF


def compute_phase_amp_diff(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-20, 20]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 0.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-3
    
    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
#    print adiffR
#    print amp1

    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    pdiff  = phase1-phase2
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()


def compute_phase_amp_diff_inspiral(WF1, WF2):
    # Range over which we minimize (we have shifted merger to t=0 previously!)
    minimization_range = [-1100, 800]
    # An initial guess for the alignment offset.
    initial_guess = 0.0
    # The variation in the offset that is tried. Obviously,
    # it will be faster the smaller, but you have to be sure
    # that the minimum will occur within the applied variation
    variation = 20.5
    # Dx of common interpolation points for pointwise difference
    interp_dx = 0.2
    # Accuracy to which the alignment shift is found
    accuracy = 1e-3

    tAlign, dphi = PhaseAlignOverRange(WF1.Phase(), WF2.Phase(), minimization_range[0],
                                                   minimization_range[1],
                                                   initial_guess,
                                                   variation,
                                                   interp_dx,
                                                   accuracy,
                                                   True)
    WF2.x += tAlign
    
    trange = [-1,1]
    amp1 = WF1.Restrict(trange[0], trange[1]).Amplitude()
    amp2 = WF2.Restrict(trange[0], trange[1]).Amplitude()
    
    adiff  = amp1-amp2
    adiffR = adiff / amp1
    print "L1-norm (a-diff) [abs,%]:", adiff.NormL1(), adiffR.NormL1()
    print "L2-norm (a-diff) [abs,%]:", adiff.NormL2(), adiffR.NormL2()
    print "Max-norm (a-diff) [abs,%]:", adiff.NormSup(), adiffR.NormSup()
    
    
    phase1 = WF1.Restrict(trange[0], trange[1]).Phase()
    phase2 = WF2.Restrict(trange[0], trange[1]).Phase()
    
    phase2.f += dphi
    
    pdiff  = phase1-(phase2)
    pdiffR = adiff / phase1
    print "L1-norm (p-diff) [abs,%]:", pdiff.NormL1(), pdiffR.NormL1()
    print "L2-norm (p-diff) [abs,%]:", pdiff.NormL2(), pdiffR.NormL2()
    print "Max-norm (p-diff) [abs,%]:", pdiff.NormSup(), pdiffR.NormSup()


mass = 1.0        # must be 1
sY20 = 0.386274202023  # value of sY20 at equator
cutOffTime = 1  # time after which we use the waveform

# Seems like we loose the very low frequency part including an initial offset of the wave.
# We could select some time and get the initial offset from the quadrupole formula
#f0 = array([0.0005, 0.00032, 0.00015, 0.00015])
f0 = array([0.01, 0.00032, 0.00015, 0.00015])

Rex = [100.0]

print "f0 [Hz] = ", f0/Msec

directory = "../data/"


psi4 = []

psi4.append(WaveFunction([],[]))
psi4[0].Load(directory+"r100-q1-0.8_-0.4/r100-q1._0.8_-0.4_D40D12.5-h64-g3-h64-linStrain-linIntertialFrame_initialJ_vanishing_J_scri/output-0000.MERGED/Psi4_scri.L04Mp04.asc", 1,2,3)

#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


h_psi4 = []
h_psi4_cgs = []

for ii in range(0, len(Rex)):
    #psi4[ii] = psi4[ii].Restrict(cutOffTime, psi4[ii].x[-1])
    psi4[ii] = psi4[ii].Resample(0.144)
    #h_psi4.append(GethFromPsi4(psi4[ii], f0[ii]))
    #h_psi4[ii].f = -h_psi4[ii].f.real
    #h_psi4_cgs.append(StrainToCGS(h_psi4[ii], mass))
    #h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-7) #.x[h_psi4_cgs[ii].FindAbsMax()] + tmax 
    #h_psi4_cgs[ii].x *= 1000
    #h_psi4_cgs[ii].dx *= 1000
    #h_psi4_cgs[ii].f *= -sY20*2
    DF1int = psi4[ii].IntegrateFunction()
    DF1int = shiftToZero(DF1int)
    DF1int = DF1int.IntegrateFunction()
    #h_psi4_cgs.append(DF1int.IntegrateFunction())
    h_psi4_cgs.append(shiftToZero(DF1int))
    h_psi4_cgs[ii].x += -h_psi4_cgs[ii].FindAbsMaxInterpolated(1e-4)
    h_psi4_cgs[ii].f *= 2



strain = []

strain.append(WaveFunction([],[]))
strain[0].Load(directory+"r100-q1-0.8_-0.4/r100-q1._0.8_-0.4_D40D12.5-h64-g3-h64-linStrain-linIntertialFrame_initialJ_vanishing_J_scri/output-0000.MERGED/linStrain_scri.L04Mp04.asc", 1,2,3)
#strain.append(WaveFunction([],[]))
#strain[1].Load(directory+"r250-d550/r250-d550-h64-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp02.asc", 1,2,3)
#strain[1].Load(directory+"r2500-A3B3G3_r2/r2500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)
#strain.append(WaveFunction([],[]))
#strain[2].Load(directory+"r3500-A3B3G3_r2/r3500-A3B3G3_MP_r2-linStrain-linInertialFrame/output-0000/linStrain_scri.L02Mp00.asc", 1,2,-1)



#psi4.append(WaveFunction([],[]))
#psi4[1].Load(directory+"r1500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[2].Load(directory+"r2500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)
#psi4.append(WaveFunction([],[]))
#psi4[3].Load(directory+"r3500-A3B3G3.MP_r2/output-0000/Psi4_scri.L02Mp00.asc", 1,2,-1)


f0_strain = array([0.005, 0.00032, 0.00015, 0.00015])
#offset = array([7221/2 -1.99, 7221/2 -1.99 - 3072 + 0.41])
offset = array([7221/2 -1.99 + 475.5-459.3, 
                7221/2 -1.99 - 3072 + 0.41 + 489.2-459.3,
                738.6-459.3])

Rex_strain = [100.0] #, 250] #[1000.0, 2500.0, 3500.0]

h_strain = []
h_strain_cgs = []

for ii in range(0, len(Rex_strain)):
    strain[ii] = strain[ii].Restrict(cutOffTime, strain[ii].x[-1])
    strain[ii] = strain[ii].Resample(0.144)
    h_strain.append(strain[ii])  #(ReisswigFilter(strain[ii], f0_strain[ii]))
    #h_strain[ii].f = -h_strain[ii].f.real
    h_strain_cgs.append(shiftToZero(h_strain[ii]))
    #print "t_merge = ", h_strain_cgs[ii].FindAbsMaxInterpolated(1e-4)
    h_strain_cgs[ii].x += -h_strain_cgs[ii].Restrict(1000,4000).FindAbsMaxInterpolated(1e-4) #.x[h_strain_cgs[ii].FindAbsMax()] + tmax 
    #h_strain_cgs[ii].f /= 2 #offset[ii]


print "Merger:"
#compute_phase_amp_diff(h_strain_cgs[0], h_psi4_cgs[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(h_strain_cgs[0], h_psi4_cgs[0])


# compute differences in psi4
print "Psi4:"
print "Merger:"
psi4[0].x -= psi4[0].FindAbsMaxInterpolated(1e-5)
psi4[0].f *= 2
psi4_strain = h_strain_cgs[0].SecondDerivative(4)
psi4_strain.x -= psi4_strain.FindAbsMaxInterpolated(1e-5)
#compute_phase_amp_diff(psi4_strain, psi4[0])
#print "Inspiral:"
#compute_phase_amp_diff_inspiral(psi4_strain, psi4[0])


# Set up plot:
fig = plt.figure(figsize=(10., 8.))
left, bottom, width, height = 0.17, 0.15, 0.79, 0.8
# number of panels
panels = 1
# heights for each panel
heights = [height, height, height, height]
rect, ax = setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels)

rect_inset = [left+0.2, bottom+0.55, width*0.44, height*0.15]
ax_inset = fig.add_axes(rect_inset)


#ax[0].plot(psi4_strain.x, psi4_strain.f.real, 'b-', linewidth=2)
#ax[0].plot(psi4[0].x, psi4[0].f.real, 'r-', linewidth=2)


# Waveform
#ax[0].plot((tBH, tBH), (-10000, 10000.0), 'k--') #, linewidth=4)

h100_strainR, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax[0].plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax[0].plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax[0].plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax[0].plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


h100_strainR, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.real, 'b-', linewidth=2)
h100_strainI, = ax_inset.plot(h_strain_cgs[0].x, h_strain_cgs[0].f.imag, 'c:', linewidth=2)
h100_strainA, = ax_inset.plot(h_strain_cgs[0].x, abs(h_strain_cgs[0].f), 'b--', linewidth=2)

h100_psi4R, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.real, 'r-', linewidth=2)
h100_psi4I, = ax_inset.plot(h_psi4_cgs[0].x, h_psi4_cgs[0].f.imag, 'm:', linewidth=2)
h100_psi4A, = ax_inset.plot(h_psi4_cgs[0].x, abs(h_psi4_cgs[0].f), 'r--', linewidth=2)


# Plot legend:

rc('legend', fontsize=22)
#ax[3].legend([h_L1_p, h_L2_p],
#          [#r'$D h_{22}$ r0',
#           r'$D h_{22}$ r1',
#           r'$D h_{22}$ r2'],
#          loc=(0.05,0.0), ncol=3, columnspacing=0.4, handletextpad=0.1).draw_frame(0)


rc('legend', fontsize=22)
#ax[2].legend([h_L0_php, h_L1_php, h_L2_php],
#          [r'$\phi$ r0',
#           r'$\phi$ r1',
#           r'$\phi$ r2'],
#          loc=(0.05,0.4), ncol=2, columnspacing=0.4, handletextpad=0.1).draw_frame(0)



rc('legend', fontsize=22)
ax[0].legend([h100_psi4R, h100_psi4I, h100_psi4A,
              h100_strainR, h100_strainI, h100_strainA], #, h250_strain],
          [r'$h_+^{\psi_4}$',
           r'$h_\times^{\psi_4}$',
           r'$|h^{\psi_4}|$',
           r'$h_+$',
           r'$h_\times$',
           r'$|h|$'],
          loc=(0.05,0.05), ncol=2, columnspacing=0.8, handletextpad=0.1).draw_frame(0)


# Plot legend:
ax[0].text(-2450, 0.02, "BBH $(a_1,a_2)=(0.8,-0.4)$", fontsize=28)
ax[0].text(-1200, -0.02, "$(\ell,m)=(4,4)$", fontsize=28)


# Set axis labels:
ylabely = 0.5
ylabelx = -0.19

#ax[0].set_xlabel('$t$  [ms]')


ylabelstring = "$D h_{44}$ [M]"
plt.text(ylabelx,ylabely,ylabelstring,fontsize=28,
    verticalalignment="center",rotation='vertical',transform=ax[0].transAxes)


xlabelx = 0.5
xlabely = -0.15
labelsize=30
xlabelstring = "$t$ [M]"
plt.text(xlabelx,xlabely,xlabelstring,fontsize=28,
     horizontalalignment="center",transform=ax[0].transAxes)



# Set limits
#ax[0].set_ylim(-55, 55) #(-29,29)


ax[0].set_ylim(-0.024, 0.024)
ax[0].set_xlim(-2550.0, 150.0)

ax_inset.set_ylim(0.001, 0.0059)
ax_inset.set_xlim(-2550.0, -1500.0)


# Configure tick sizes and locations:
ax[0].xaxis.set_major_locator(mticker.MaxNLocator(8))
ax[0].xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax[0].yaxis.set_major_locator(mticker.MaxNLocator(4))
ax[0].yaxis.set_minor_locator(mticker.MaxNLocator(20))

ax_inset.xaxis.set_major_locator(mticker.MaxNLocator(3))
ax_inset.xaxis.set_minor_locator(mticker.MaxNLocator(40))

ax_inset.yaxis.set_major_locator(mticker.MaxNLocator(2))
ax_inset.yaxis.set_minor_locator(mticker.MaxNLocator(20))


ax[0].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.4g'))
#ax[2].yaxis.set_major_formatter(plt.FormatStrFormatter('%2.3f'))


plt.savefig('h_q1_08_-04_44.pdf')
plt.show()



==> figs/plot_defaults.py <==
#/usr/bin/env python

import scipy as sp
import scipy.optimize as spo
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mticker
import itertools
from matplotlib import rc

rc('text', usetex=True)
rc('font', family='serif')
rc('font', serif='palatino')
rc('font', weight='bolder')
rc('mathtext', default='sf')
rc("lines", markeredgewidth=1)
rc("lines", linewidth=3)
rc('axes', labelsize=30) #24
rc("axes", linewidth=2)
rc('xtick', labelsize=28)
rc('ytick', labelsize=28)
rc('xtick.major', size=13)
rc('ytick.major', size=13)
rc('xtick.minor', size=7)
rc('ytick.minor', size=7)
rc('legend', fontsize=28) #16
rc('xtick.major', pad=8)
rc('ytick.major', pad=8)


def set_tick_sizes(ax, major, minor):
    for l in ax.get_xticklines() + ax.get_yticklines():
        l.set_markersize(major)
    for tick in ax.xaxis.get_minor_ticks() + ax.yaxis.get_minor_ticks():
        tick.tick1line.set_markersize(minor)
        tick.tick2line.set_markersize(minor)
    ax.xaxis.LABELPAD=10.
    ax.xaxis.OFFSETTEXTPAD=10.


def setup_plot_with_vertical_panels(fig, left, bottom, heights, width, panels):
    """left: left starting point of panels
       bottom: bottom starting point of panels
       width: width of panels
       hieghts: an array of individual panel heights
    """
    
    # setup plotting rectangles
    rects = []
    total_height = 0
    for ii in range(0,panels):
        current_left = left
        current_bottom = bottom + total_height
        current_height = heights[ii]
        current_width = width
        total_height += current_height
        rects.append([current_left, current_bottom, current_width, current_height])
    
    # Add axes and
    # share x-axis of bottom panel and hide x-axis labeling of upper panels
    ax = []
    ax.append(fig.add_axes(rects[0]))
    for ii in range(1, panels):
        ax.append(fig.add_axes(rects[ii], sharex=ax[0]))
        for label in ax[ii].get_xticklabels():
            label.set_visible(False)

    return rects, ax



